The condition number of join decompositions

The join set of a finite collection of smooth embedded submanifolds of a mutual vector space is defined as their Minkowski sum. Join decompositions generalize some ubiquitous decompositions in multilinear algebra, namely tensor rank, Waring, partially symmetric rank and block term decompositions. This paper examines the numerical sensitivity of join decompositions to perturbations; specifically, we consider the condition number for general join decompositions. It is characterized as a distance to a set of ill-posed points in a supplementary product of Grassmannians. We prove that this condition number can be computed efficiently as the smallest singular value of an auxiliary matrix. For some special join sets, we characterized the behavior of sequences in the join set converging to the latter's boundary points. Finally, we specialize our discussion to the tensor rank and Waring decompositions and provide several numerical experiments confirming the key results.

==> anc/kr.m <==
function X = kr(U)
% KR Computes the column-wise Khatri-Rao product.

X = U{end};
for d = length(U)-1:-1:1
   Y = U{end}(1)*U{1}(1)*zeros(size(X,1)*size(U{d},1),size(X,2));
   for k = 1 : size(X,2)
       Y(:,k) = reshape(X(:,k)*U{d}(:,k)', [], 1);
   end
   X = Y;
end

end


==> anc/trd_geomcond.m <==
function [ cN, J ] = trd_geomcond( A )
%TRD_GEOMCOND Computes the geometric condition number.

d = length(A);
n = arrayfun(@(k) size(A{k},1), 1:d);
r = size(A{1},2);

if prod(n) < r*(1+sum(n-1))
   J = [];
   cN = inf;
   return;
end

J = trd_jacobian(A);
s = svd(J,0);
cN = s(end)^(-1);
end



==> anc/trd_geomcond.m_ <==
function [ cN, J ] = trd_geomcond( A )
%CPDCOND2 Computes the geometric condition number.

d = length(A);
n = arrayfun(@(k) size(A{k},1), 1:d);
r = size(A{1},2);

if prod(n) < r*(1+sum(n-1))
   J = [];
   cN = inf;
   return;
end

J = trd_jacobian(A);
s = svd(J,0);
cN = s(end)^(-1);
end



==> anc/trd_jacobian.m <==
function [ J ] = trd_jacobian( A )
%TRD_JACOBIAN Computes the derivative of the map S^r -> s_r(S)

d = length(A);
n = arrayfun(@(k) size(A{k},1), 1:d);
N = 1+sum(n-1);
r = size(A{1},2);
Pi = prod(n);
Sigma = 1+sum(n-1);

idxSet = zeros(d-1,r); 
for k = 2 : d 
  [~, idxSet(k-1,:)] = max(abs(A{k}),[],1); 
end

one = max(A{1}(:)); one = one / one;

J = one * zeros(Pi,r*Sigma);
off = 0;
for i = 1 : r
    F = arrayfun(@(j) repmat(orth(A{j}(:,i)),1,n(1)), 1:d, 'UniformOutput', 0);
    F{1} = eye(n(1));
    J(:,off+1:off+n(1)) = kr(F(end:-1:1));
    off = off + n(1);
    for k = 2 : d
        F = arrayfun(@(j) repmat(orth(A{j}(:,i)),1,n(k)-1), 1:d, 'UniformOutput', 0);
        I = eye(n(k));
        ri = idxSet(k-1,i);
        F{k} = I(:,[1:(ri-1) ri+1:end]);
        J(:,off+1:off+n(k)-1) = kr(F(end:-1:1));
 	off = off + n(k)-1;
    end
    [U,~,~] = svd(J(:,off-N+1:off),0);
    J(:,off-N+1:off) = U;
end

end



==> anc/trd_jacobian.m_ <==
function [ J ] = trd_jacobian( A )
%JDP_JACOBIAN Computes the derivative of the map S^r -> s_r(S)

d = length(A);
n = arrayfun(@(k) size(A{k},1), 1:d);
N = 1+sum(n-1);
r = size(A{1},2);
Pi = prod(n);
Sigma = 1+sum(n-1);

idxSet = zeros(d-1,r); 
for k = 2 : d 
  [~, idxSet(k-1,:)] = max(abs(A{k}),[],1); 
end

one = max(A{1}(:)); one = one / one;

J = one * zeros(Pi,r*Sigma);
off = 0;
for i = 1 : r
    F = arrayfun(@(j) repmat(orth(A{j}(:,i)),1,n(1)), 1:d, 'UniformOutput', 0);
    F{1} = eye(n(1));
    J(:,off+1:off+n(1)) = kr(F(end:-1:1));
    off = off + n(1);
    for k = 2 : d
        F = arrayfun(@(j) repmat(orth(A{j}(:,i)),1,n(k)-1), 1:d, 'UniformOutput', 0);
        I = eye(n(k));
        ri = idxSet(k-1,i);
        F{k} = I(:,[1:(ri-1) ri+1:end]);
        J(:,off+1:off+n(k)-1) = kr(F(end:-1:1));
 	off = off + n(k)-1;
    end
    [U,~,~] = svd(J(:,off-N+1:off),0);
    J(:,off-N+1:off) = U;
end

end


